How fast does the WallGo? A package for computing wall velocities in first-order phase transitions

WallGo is an open source software for the computation of the bubble wall velocity in first-order cosmological phase transitions. It also computes the energy budget available for the generation of gravitational waves. The main part of WallGo, built in Python, determines the wall velocity by solving the scalar-field(s) equation of motion, the Boltzmann equations and energy-momentum conservation for the fluid velocity and temperature. WallGo also includes two auxiliary modules: WallGoMatrix, which computes matrix elements for out-of-equilibrium particles, and WallGoCollision, which performs higher-dimensional integrals for Boltzmann collision terms. Users can implement custom models by defining an effective potential and specifying a list of out-of-equilibrium particles and their interactions. As the first public software to compute the wall velocity including out-of-equilibrium contributions, WallGo improves the precision of the computation compared to common assumptions in earlier computations. It utilises a spectral method for the deviation from equilibrium and collision terms that provides exponential convergence in basis polynomials, and supports multiple out-of-equilibrium particles, allowing for Boltzmann mixing terms. WallGo is tailored for non-runaway wall scenarios where leading-order coupling effects dominate friction. While this work introduces the software and the underlying theory, a more detailed documentation can be found in https://wallgo.readthedocs.io.

==> figures/SMCompareAndFTscales/plot_FTscale.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc, cycler

# Colours for the plots
colours = [
    "#cf0063",
    "#0173b2",
    "#de8f05",
    "#029e73",
    "#56b4e9",
    "#949494",
    "#ece133",
    "#fbafe4",
    "#ca9161",
    "#cc78bc",
    "#d55e00",
]

rc('axes', prop_cycle=cycler(color=colours))

# Use LaTeX for text rendering
rc('text', usetex=True)

# Use a specific LaTeX font package for text rendering
rc('font', family='serif')
rc('font', serif='Computer Modern')  # or any other LaTeX font like 'Times'
rc('font', size=16)

# Font sizes
rc("axes", labelsize=16)
rc("axes", titlesize=16)
rc("axes", grid=True)
rc("xtick", labelsize=14)
rc("ytick", labelsize=14)
rc("legend", fontsize=16)
rc("grid", alpha=0.7, linestyle='--')
rc("axes", grid=True)

# Grid
rc("grid", alpha=0.7, linestyle='--')


# ----------------- loading data --------------------
data_T05F50 = np.genfromtxt("MPN11M20Tscale0.5Fscale50", names=True)
data_T1F50 = np.genfromtxt("MPN11M20Tscale1.0Fscale50", names=True)
data_T2F50 = np.genfromtxt("MPN11M20Tscale2.0Fscale50", names=True)
data_T5F50 = np.genfromtxt("MPN11M20Tscale5.0Fscale50", names=True)

data_T1F2 = np.genfromtxt("MPN11M20Tscale1.0Fscale2", names=True)
data_T1F100 = np.genfromtxt("MPN11M20Tscale1.0Fscale100", names=True)
data_T1F200 = np.genfromtxt("MPN11M20Tscale1.0Fscale200", names=True)
data_T1F500 = np.genfromtxt("MPN11M20Tscale1.0Fscale500", names=True)




# ----------------- plotting data with errors --------------------

fig, (ax1, ax2) = plt.subplots(1, 2, sharey=True)

ax1.errorbar(
    data_T05F50["Mass"],
    data_T05F50["v_w"],
    yerr = data_T05F50["v_wError"],
    capsize=3,
    label = r"${\tt TVS} = 0.5\ \mathrm{GeV}$",
    # marker = "o",
    # color = colours[0],
)

ax1.errorbar(
    data_T1F50["Mass"],
    data_T1F50["v_w"],
    yerr = data_T1F50["v_wError"],
    linestyle = "dashed",
    capsize=3,
    label = r"${\tt TVS} = 1\ \mathrm{GeV}$",
    # color = colours[1],
)

ax1.errorbar(
    data_T2F50["Mass"],
    data_T2F50["v_w"],
    yerr = data_T2F50["v_wError"],
    linestyle = "dotted",
    capsize=3,
    label = r"${\tt TVS} = 2\ \mathrm{GeV}$",
    # color = colours[2],
)

ax1.errorbar(
    data_T5F50["Mass"],
    data_T5F50["v_w"],
    yerr = data_T5F50["v_wError"],
    linestyle = "dashdot",
    capsize=3,
    label = r"${\tt TVS} = 5\ \mathrm{GeV}$",
    # color = colours[3],
)


# ----------------- finishing plots --------------------

ax1.set_xlabel(r'$m_h\ (\mathrm{GeV})$')
ax1.set_ylabel(r'$v_w$')

ax1.set_ylim((0.15,0.35))


ax1.set_title(r"${\tt fieldValueVariationScale} = 50\ \mathrm{GeV}$")

ax1.legend(loc="upper left")

# plt.savefig("temperatureVariationScale.png",bbox_inches='tight')
# plt.savefig("temperatureVariationScale.eps",bbox_inches='tight')
# plt.show()


# ----------------- plotting data with errors --------------------
ax2.errorbar(
    data_T1F2["Mass"],
    data_T1F2["v_w"],
    yerr = data_T1F2["v_wError"],
    capsize=3,
    label = r"${\tt FVVS} = 2\ \mathrm{GeV}$",
    # color = colours[0],
)

ax2.errorbar(
    data_T1F50["Mass"],
    data_T1F50["v_w"],
    yerr = data_T1F50["v_wError"],
    linestyle = "dashed",
    capsize=3,
    label = r"${\tt FVVS} = 50\ \mathrm{GeV}$",
    # color = colours[1],
)

ax2.errorbar(
    data_T1F100["Mass"],
    data_T1F100["v_w"],
    yerr = data_T1F100["v_wError"],
    linestyle = "dotted",
    capsize=3,
    label = r"${\tt FVVS} = 100\ \mathrm{GeV}$",
    # color = colours[2],
)

ax2.errorbar(
    data_T1F500["Mass"],
    data_T1F500["v_w"],
    yerr = data_T1F500["v_wError"],
    linestyle = "dashdot",
    capsize=3,
    label = r"${\tt FVVS} = 500\ \mathrm{GeV}$",
    # color = colours[3],
)


# ----------------- finishing plots --------------------

ax2.set_xlabel(r'$m_h\ (\mathrm{GeV})$')
# ax2.set_ylabel(r'$v_w$')

ax2.set_ylim((0.15,0.35))


ax2.set_title(r"${\tt temperatureVariationScale} = 1\ \mathrm{GeV}$")

ax2.legend(loc="upper left")

fig.set_size_inches((10, 4))
fig.tight_layout()

plt.savefig("variationScales.png")
plt.savefig("variationScales.eps")
plt.show()


==> figures/SMCompareAndFTscales/plot_SM.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc, cycler

# Colours for the plots
colours = [
    "#cf0063",
    "#0173b2",
    "#de8f05",
    "#029e73",
    "#fbafe4",
    "#56b4e9",
    "#949494",
    "#ece133",
    "#ca9161",
    "#cc78bc",
    "#d55e00",
]

rc('axes', prop_cycle=cycler(color=colours))

# Use LaTeX for text rendering
rc('text', usetex=True)

# Use a specific LaTeX font package for text rendering
rc('font', family='serif')
rc('font', serif='Computer Modern')  # or any other LaTeX font like 'Times'
rc('font', size=18)

# Font sizes
rc("axes", labelsize=18)
rc("axes", titlesize=18)
rc("xtick", labelsize=14)
rc("ytick", labelsize=14)
rc("legend", fontsize=18)
rc("grid", alpha=0.7, linestyle='--')
rc("axes", grid=True)

# Grid
rc("grid", alpha=0.7, linestyle='--')


# ----------------- loading data --------------------

data_MP = np.genfromtxt("data_MP", names=True)
data_KNR = np.genfromtxt("data_KNR", names=True)

# ----------------- plotting values from MP and KNR --------------------

plt.plot(
    data_MP["Mass"],
    data_MP["v_w"],
    label="MP",
    # color=colours[0],
)

plt.plot(
    data_KNR["Mass"],
    data_KNR["v_w"],
    linestyle="dashed",
    label="KNR",
    # color=colours[1],
)

# ----------------- plotting Local equilibrium result --------------------

data_MP5 = np.genfromtxt("MPN5M20Tscale1.0Fscale50", names=True)

plt.plot(
    data_MP5["Mass"],
    data_MP5["v_wLTE"],
    label="MP, LTE",
    linestyle = "dotted",
    # color=colours[6],
)


# ----------------- plotting data with errors --------------------

data_MP11 = np.genfromtxt("MPN11M20Tscale1.0Fscale50", names=True)

plt.errorbar(
    data_MP11["Mass"],
    data_MP11["v_w"],
    yerr = data_MP11["v_wError"],
    capsize=3,
    label = r"${\tt MP},\ N = 11$",
    # color = colours[2],
)

data_KNR11 = np.genfromtxt("KNRN11M20Tscale1.0Fscale50", names=True)

plt.errorbar(
    data_KNR11["Mass"],
    data_KNR11["v_w"],
    yerr = data_KNR11["v_wError"],
    linestyle = "dashed",
    capsize=3,
    label = r"${\tt KNR},\ N = 11$",
    # color = colours[3],
)

plt.errorbar(
    data_MP5["Mass"],
    data_MP5["v_w"],
    yerr = data_MP5["v_wError"],
    linestyle = "dotted",
    capsize=3,
    label = r"${\tt MP},\ N = 5$",
    # color = colours[7],
)

# ----------------- finishing plots --------------------

plt.xlabel(r'$m_h\ (\mathrm{GeV})$')
plt.ylabel(r'$v_w$')

plt.ylim((0.,1))

plt.legend(loc="upper left", ncol = 2)

plt.savefig("SMCompare.png",bbox_inches='tight')
plt.savefig("SMCompare.eps",bbox_inches='tight')
plt.show()


==> figures/code-diagram/run_plantuml.sh <==
plantuml -teps diagram.txt
plantuml -tpng diagram.txt
plantuml -tsvg diagram.txt

==> figures/code-tests/plot_ratioPointsWall.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams['text.usetex'] = True

data = np.genfromtxt("data_ratioPointsWall.txt", names=True)

plt.errorbar(data["ratioPointsWall"], data["v_w"], yerr=data["error"], capsize=3, ls="none")

plt.xlabel(r"$\texttt{ratioPointsWall}$")
plt.ylabel(r"$v_w$")
plt.savefig("ratioPointsWall.png")
plt.savefig("ratioPointsWall.eps")
plt.show()


==> figures/convergence/gridParameters/plotGridParameters.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import curve_fit
from matplotlib import rc, cycler, rcdefaults

colors = [
    "#cf0063",
    "#0173b2",
    "#de8f05",
    "#029e73",
    "#56b4e9",
    "#ece133",
    "#949494",
    "#fbafe4",
    "#ca9161",
    "#cc78bc",
    "#d55e00",
]
# linestyles = ['-', '--', ':', '-.', (0, (1, 1)), (0, (5, 1))]

# Set the color and linestyle rotation
rc('axes', prop_cycle=cycler(color=colors))

# rcdefaults()

# Use LaTeX for text rendering
rc('text', usetex=True)

# Use a specific LaTeX font package for text rendering
rc('font', family='serif')
rc('font', serif='Computer Modern')  # or any other LaTeX font like 'Times'
rc('font', size=16)

rc("axes", labelsize=16)
rc("axes", titlesize=16)
rc("axes", grid=True)
rc("xtick", labelsize=14)
rc("ytick", labelsize=14)
rc("legend", fontsize=16)
rc("grid", alpha=0.7, linestyle='--')

# ----------------- smoothing  --------------------
smoothingVw = np.load('data/smoothing.npy')
smoothingError = np.load('data/smoothingError.npy')
smoothingX = np.load('data/smoothingX.npy')

fig, (ax1, ax2) = plt.subplots(1, 2)

# for i in range(4):
#     plt.errorbar(smoothingX, smoothingVw[i], yerr=smoothingError[i], capsize=3)
ax1.plot(smoothingX, smoothingVw[0], ':')
ax1.plot(smoothingX, smoothingVw[1], '-.')
ax1.plot(smoothingX, smoothingVw[2], '--')
ax1.plot(smoothingX, smoothingVw[3], '-')
ax1.set_xscale('log')
ax1.legend((r'$M=20$', r'$M=30$', r'$M=40$', r'$M=50$'))
ax1.set_xlabel(r'{\tt smoothing}')
ax1.set_ylabel(r'$v_w$')
ax1.set_xlim((1e-3,1))
# plt.savefig('vw_vs_smoothing.eps',bbox_inches='tight')
# plt.show()


# ----------------- ratioPointsWall  --------------------
ratioPointsWallVw = np.load('data/ratioPointsWall.npy')
ratioPointsWallError = np.load('data/ratioPointsWallError.npy')
ratioPointsWallX = np.load('data/ratioPointsWallX.npy')

ax2.plot(ratioPointsWallX, ratioPointsWallVw[0], ':')
ax2.plot(ratioPointsWallX, ratioPointsWallVw[1], '-.')
ax2.plot(ratioPointsWallX, ratioPointsWallVw[2], '--')
ax2.plot(ratioPointsWallX, ratioPointsWallVw[3], '-')
ax2.legend((r'$M=20$', r'$M=30$', r'$M=40$', r'$M=50$'))
ax2.set_xlabel(r'{\tt ratioPointsWall}')
ax2.set_ylabel(r'$v_w$')
ax2.set_xlim((0.1,0.99))

fig.set_size_inches((10, 4))
fig.tight_layout(pad=0.5)
plt.savefig('gridParameters.eps')
plt.show()

# ----------------- meanFreePathScale  --------------------
meanFreePathVw = np.load('data/meanFreePath.npy')
meanFreePathError = np.load('data/meanFreePathError.npy')
meanFreePathX = np.load('data/meanFreePathX.npy')/2

fig, (ax1, ax2) = plt.subplots(1, 2)

ax2.plot(meanFreePathX, meanFreePathVw[0], ':')
ax2.plot(meanFreePathX, meanFreePathVw[1], '-.')
ax2.plot(meanFreePathX, meanFreePathVw[2], '--')
ax2.plot(meanFreePathX, meanFreePathVw[3], '-')
ax2.set_xscale('log')
ax2.legend((r'$M=20$', r'$M=30$', r'$M=40$', r'$M=50$'))
ax2.set_xlabel(r'${\tt meanFreePathScale}\times T_{\rm n}$')
ax2.set_ylabel(r'$v_w$')
ax2.set_xlim((5, 500))
# plt.savefig('vw_vs_meanFreePath.eps',bbox_inches='tight')
# plt.show()

# ----------------- BoltzmannSolution  --------------------
Delta00 = np.load('data/Delta00.npy')
Delta00X = np.load('data/Delta00X.npy')

for i in range(3):
    ax1.plot(Delta00X[i], Delta00[i], [':','-','--'][i])
ax1.legend((r'$5/T_{\rm n}$', r'$50/T_{\rm n}$', r'$500/T_{\rm n}$'), loc='upper left')
ax1.set_xlabel(r'$\chi$')
ax1.set_ylabel(r'$\Delta_{00}/T_{\rm n}^2$')
ax1.set_xlim((-1,1))

fig.set_size_inches((10, 4))
# plt.subplots_adjust(hspace=0.4)
fig.tight_layout(pad=0.5)
plt.savefig('meanFreePathScale.eps')
plt.show()


==> figures/convergence/plot_convergence.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc,cycler

# Colours for the plots
colours = [
    "#cf0063",
    "#0173b2",
    "#de8f05",
    "#029e73",
    "#56b4e9",
    "#ece133",
    "#949494",
    "#fbafe4",
    "#ca9161",
    "#cc78bc",
    "#d55e00",
]

rc('axes', prop_cycle=cycler(color=colours))

# Use LaTeX for text rendering
rc('text', usetex=True)

# Use a specific LaTeX font package for text rendering
rc('font', family='serif')
rc('font', serif='Computer Modern')  # or any other LaTeX font like 'Times'

# Font sizes
rc("axes", labelsize=16)
rc("axes", titlesize=16)
rc("xtick", labelsize=14)
rc("ytick", labelsize=14)
rc("legend", fontsize=16)
rc("grid", alpha=0.7, linestyle='--')
rc("axes", grid=True)

# ----------------- setting up plot --------------------

fig, (ax1, ax2) = plt.subplots(1, 2, sharey=True)

ax1.set_xlim([0, 40])
ax1.set_ylim([0.25, 0.6])
# ax1.grid()
ax1.set_xlabel("$M$")
ax1.set_ylabel(r"$v_w$")

ax2.set_xlim([0, 30])
ax2.set_ylim([0.25, 0.6])
# ax2.grid()
ax2.set_xlabel("$N$")

# ----------------- loading data --------------------

data_M_N5 = np.genfromtxt("data_M_N5", names=True)
data_M_N11 = np.genfromtxt("data_M_N11", names=True)
data_M_N19 = np.genfromtxt("data_M_N19", names=True)
data_N_M10 = np.genfromtxt("data_N_M10", names=True)
data_N_M20 = np.genfromtxt("data_N_M20", names=True)
data_N_M40 = np.genfromtxt("data_N_M40", names=True)

# ----------------- plotting best value --------------------
vw_best = data_N_M40[-1][1]

ax1.plot(
    [0, 50],
    [vw_best, vw_best],
    linestyle="dashdot",
    color="grey",
)
ax2.plot(
    [0, 50],
    [vw_best, vw_best],
    linestyle="dashdot",
    color="grey",
)

# ----------------- plotting data with errors --------------------

ax1.errorbar(
    data_M_N5["spatialGridSize"],
    data_M_N5["v_w"],
    yerr=data_M_N5["error"],
    capsize=3,
    linestyle="dotted",
    label="$N=5$",
    # color=colours[0],
)
ax1.errorbar(
    data_M_N11["spatialGridSize"],
    data_M_N11["v_w"],
    yerr=data_M_N11["error"],
    capsize=3,
    linestyle="dashed",
    label="$N=11$",
    # color=colours[3],
)
ax1.errorbar(
    data_M_N19["spatialGridSize"],
    data_M_N19["v_w"],
    yerr=data_M_N19["error"],
    capsize=3,
    label="$N=19$",
    # color=colours[0],
)

ax2.errorbar(
    data_N_M10["momentumGridSize"],
    data_N_M10["v_w"],
    yerr=data_N_M10["error"],
    capsize=3,
    linestyle="dotted",
    label="$M=10$",
    # color=colours[2],
)
ax2.errorbar(
    data_N_M20["momentumGridSize"],
    data_N_M20["v_w"],
    yerr=data_N_M20["error"],
    capsize=3,
    linestyle="dashed",
    label="$M=20$",
    # color=colours[3],
)
ax2.errorbar(
    data_N_M40["momentumGridSize"],
    data_N_M40["v_w"],
    yerr=data_N_M40["error"],
    capsize=3,
    label="$M=40$",
    # color=colours[0],
)

# ----------------- finishing plots --------------------

ax1.legend(loc="lower right")
ax2.legend(loc="lower right")

fig.set_size_inches((10, 4))
fig.tight_layout()

plt.savefig("convergence_linear.png")
plt.savefig("convergence_linear.eps")
plt.show()


==> figures/convergence/plot_log_deviation.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import curve_fit
from matplotlib import rc

colours = [
    "#cf0063",
    "#0173b2",
    "#de8f05",
    "#029e73",
    "#56b4e9",
    "#ece133",
    "#949494",
    "#fbafe4",
    "#ca9161",
    "#cc78bc",
    "#d55e00",
]

# Use LaTeX for text rendering
rc('text', usetex=True)

# Use a specific LaTeX font package for text rendering
rc('font', family='serif')
rc('font', serif='Computer Modern')  # or any other LaTeX font like 'Times'


rc("axes", labelsize=16)
rc("axes", titlesize=16)
rc("xtick", labelsize=14)
rc("ytick", labelsize=14)
rc("legend", fontsize=16)
rc("grid", alpha=0.7, linestyle='--')
rc("axes", grid=True)

# ----------------- data  --------------------
data_M = np.genfromtxt("data_M_N19", names=True)
data_N = np.genfromtxt("data_N_M40", names=True)
data_N = data_N[:10]

# ----------------- vw_best --------------------
vw_best = data_N[-1][1]

# ----------------- log diff --------------------
diff_M = abs(data_M["v_w"] - vw_best)
diff_N = abs(data_N["v_w"] - vw_best)

# ----------------- setting up plot --------------------

fig, (ax1, ax2) = plt.subplots(1, 2, sharey=True)

ax1.set_xlim([0, 40])
ax1.set_ylim([2e-4, 0.2])
# ax1.grid()
ax1.set_xlabel("$M$")
ax1.set_ylabel(r"$|v_{w}(M, N) - v_{w}(40, 21)|$")
ax1.set_yscale("log")

ax2.set_xlim([0, 20])
ax2.set_ylim([2e-4, 0.2])
# ax2.grid()
ax2.set_xlabel("$N$")
ax2.set_yscale("log")

# ----------------- log plot --------------------

ax1.plot(
    data_M["spatialGridSize"],
    diff_M,
    "o",
    label="$N=19$",
    color=colours[0],
    fillstyle="none",
)
ax2.plot(
    data_N["momentumGridSize"],
    diff_N,
    "s",
    label="$M=40$",
    color=colours[1],
    fillstyle="none",
)

# ----------------- fits --------------------


def line(x, a, b):
    return a + b * x


def exponential(x, a, b):
    return np.exp(a + b * x)


def chi_sq_reduced(fn, x, y, sigma, popt):
    n = len(x)
    dof = n - len(popt)
    return np.sum(((fn(x, *popt) - y) / sigma) ** 2) / dof


i_start = 0
i_end = -1

# fitting main data
x = data_M["spatialGridSize"][i_start:i_end]
y = np.log(diff_M[i_start:i_end])
sigma = data_M["error"][i_start:i_end] / data_M["v_w"][i_start:i_end]

popt, pcov = curve_fit(
    line,
    x,
    y,
    sigma=sigma,
    absolute_sigma=True,
)
perr = np.sqrt([pcov[i, i] for i in range(2)])
chisq_red = chi_sq_reduced(
    exponential,
    x,
    np.exp(y),
    sigma,
    popt,
)
print(f"main: {popt=}, {perr=}, {chisq_red=}")

ax1.plot(
    data_M["spatialGridSize"][:-1],
    np.exp(line(data_M["spatialGridSize"][:-1], a=popt[0], b=popt[1])),
    "--",
    color=colours[0],
    label=f"$\propto e^{{{popt[1]:0.2g}M}}$",
)

# fitting new data
x = data_N["momentumGridSize"][i_start:i_end]
y = np.log(diff_N[i_start:i_end])
sigma = data_N["error"][i_start:i_end] / data_N["v_w"][i_start:i_end]

popt, pcov = curve_fit(
    line,
    x,
    y,
    sigma=sigma,
    absolute_sigma=True,
)
perr = np.sqrt([pcov[i, i] for i in range(2)])
chisq_red = chi_sq_reduced(
    exponential,
    x,
    np.exp(y),
    sigma,
    popt,
)
print(f"Second fit: {popt=}, {perr=}, {chisq_red=}")

ax2.plot(
    data_N["momentumGridSize"][:],
    np.exp(line(data_N["momentumGridSize"][:], a=popt[0], b=popt[1])),
    "--",
    color=colours[1],
    label=f"$\propto e^{{{popt[1]:0.2g}N}}$",
)

# ----------------- finishing plot --------------------

ax1.legend(loc="upper right")
ax2.legend(loc="upper right")

fig.set_size_inches((10, 4))
fig.tight_layout()

plt.savefig("convergence_log.png")
plt.savefig("convergence_log.eps")
plt.show()


==> figures/pointDensity/pointDensity.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

from WallGo import Grid3Scales

# Use LaTeX for text rendering
rc('text', usetex=True)

# Use a specific LaTeX font package for text rendering
rc('font', family='serif')
rc('font', serif='Computer Modern')  # or any other LaTeX font like 'Times'


rc("axes", labelsize=18)
rc("axes", titlesize=18)
rc("xtick", labelsize=14)
rc("ytick", labelsize=14)
rc("legend", fontsize=18)

def drawPointDensity(tailLengthInside, tailLengthOutside, wallThickness, smoothingList, ratioPointsWallList):
    for i in range(len(smoothingList)):
        grid = Grid3Scales(1000, 11, tailLengthInside, tailLengthOutside, wallThickness, 1, ratioPointsWallList[i], smoothingList[i])
        chi = np.linspace(-1,1,100)
        dchidxi = 1/grid.compactificationDerivatives(grid.chiValues, grid.rzValues, grid.rpValues)[0]
        
        plt.plot(grid.xiValues/wallThickness,dchidxi)
    plt.xlim((-3,3))
    plt.grid()
    plt.show()

drawPointDensity(20, 10, 1, [0.001,0.1,0.001,0.1], [0.5,0.5,0.75,0.75])

==> figures/scans/drawScans.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

# Use LaTeX for text rendering
rc('text', usetex=True)

# Use a specific LaTeX font package for text rendering
rc('font', family='serif')
rc('font', serif='Computer Modern')  # or any other LaTeX font like 'Times'
rc('font', size=16)

rc("axes", labelsize=16)
rc("axes", titlesize=16)
rc("axes", grid=True)
rc("xtick", labelsize=14)
rc("ytick", labelsize=14)
rc("legend", fontsize=16, markerscale=2)
rc("grid", alpha=0.7, linestyle='--')

scanResults = np.load('scanResultsCorrected.npy', allow_pickle=True).tolist()
models = np.load('modelsTruncated.npy', allow_pickle=True).tolist()


# ----------------- Deflagration/hybrid scan  --------------------
ms = []
msRun = []
lHS = []
lHSRun = []
vw = []
for i,model in enumerate(models):
    scan = scanResults[i]
    if 0 < scan['vwOut'] < 1:
        ms.append(model['ms'])
        lHS.append(model['lambdaHS'])
        vw.append(scan['vwOut'])
    elif scan['vwOut'] == 1 and model['lambdaHS'] > (0.2/20)*model['ms']-0.35:
        msRun.append(model['ms'])
        lHSRun.append(model['lambdaHS'])

fig,ax = plt.subplots(1)
c=ax.scatter(ms, lHS, s=4, c=vw)
cbar = fig.colorbar(c)
ax.scatter(msRun, lHSRun, s=4, c='r', label=r'$v_w>v_J$')
cbar.set_label(r'$v_w$')
ax.set_xlabel(r"$m_s$ (GeV)")
ax.set_ylabel(r'$\lambda_{hs}$')
ax.set_xlim((125/2,160))
ax.legend()
fig.set_size_inches((5, 4))
plt.savefig('deflagrationScan.eps',bbox_inches='tight')
plt.show()


# ----------------- Detonation scan  --------------------
ms = []
msRun = []
msDef = []
msUnknown = []
lHS = []
lHSRun = []
lHSDef = []
lHSUnknown = []
vw = []
for i,model in enumerate(models):
    scan = scanResults[i]
    if 0 < scan['vwDeton'] < 1:
        ms.append(model['ms'])
        lHS.append(model['lambdaHS'])
        vw.append(scan['vwDeton'])
        # if 0.975 < model['lambdaHS'] < 1 and 137.5 > model['ms'] > 135.5:
        #     print(i, scan['vwDeton'], model['ms'], model['lambdaHS'], model['Tn'])
    elif scan['vwDeton'] == 1:
        msRun.append(model['ms'])
        lHSRun.append(model['lambdaHS'])
        # if model['lambdaHS'] < 1 and model['ms'] > 132:
        #     print(i, scan['vwDeton'], model['ms'], model['lambdaHS'], model['Tn'])
    elif scan['vwDeton'] == 0:
        msDef.append(model['ms'])
        lHSDef.append(model['lambdaHS'])
    elif scan['vwDeton'] == -2:
        msUnknown.append(model['ms'])
        lHSUnknown.append(model['lambdaHS'])

fig,ax = plt.subplots(1)
c=ax.scatter(ms, lHS, s=4, c=vw)
cbar = fig.colorbar(c)
ax.scatter(msRun, lHSRun, s=4, c='r', label=r'$\gamma_w\gg 1$')
ax.scatter(msDef, lHSDef, s=4, c='grey', label=r'$v_w<v_J$')
ax.scatter(msUnknown, lHSUnknown, s=4, c='black', label=r'$\gamma_w\gg 1$ or $v_w < v_J$')
cbar.set_label(r'$v_w$')
ax.set_xlabel(r"$m_s$ (GeV)")
ax.set_ylabel(r'$\lambda_{hs}$')
ax.legend(fontsize=14)
ax.set_xlim((125/2,160))
fig.set_size_inches((5, 4))
plt.savefig('detonationScan.eps',bbox_inches='tight')
plt.show()
